Accuracy of unperturbed motion of particles in a gyrokinetic semi-Lagrangian code

Inaccurate description of the equilibrium can yield to spurious effects in gyrokinetic turbulence simulations. Also, the Vlasov solver and time integration schemes impact the conservation of physical quantities, especially in long-term simulations. Equilibrium and Vlasov solver have to be tuned in order to preserve constant states (equilibrium) and to provide good conservation property along time (mass to begin with). Several illustrative simple test cases are given to show typical spurious effects that one can observes for poor settings. We explain why Forward Semi-Lagrangian scheme bring us some benefits. Some toroidal and cylindrical GYSELA runs are shown that use FSL.

==> clean.sh <==
rm -f *.aux *.log *.nav *.snm *.toc *.out *.bbl *.blg *~ */*~ */*/*~ 


==> fig/cylind.sh <==
FNAME="cylindric"
OLDPWD=$PWD
cd DN_AUTRE4D
cat << EOF > sc.gnu
set term post mono
set output "${FNAME}_mass.ps"
set title "4D cylindrical case - mu=0" 
REF="~/ynew/wk/DN_NEW4D/";unset pm; plot REF."gysela_CL.out" u 2:5 w l ls 2 t "ionic density (FSL)", "gysela_CL.out" u 2:5 w l lw 3 lt 5 t "ionic density (BSL)" 
set output "${FNAME}_energy.ps"
set yrange [-350:400]; set xrange [0:10000]; REF="~/ynew/wk/DN_NEW4D/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (FSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (FSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (FSL)", "gysela_CL.out" u 2:7 w l lw 3 lt 3 t "Epot (BSL)", "gysela_CL.out" u 2:6 w l lw 3 lt 4 t "Ekin (BSL)", "gysela_CL.out" u 2:(\$7+\$6) w l lw 3 lt 5 t "Etot (BSL)" 
EOF
gnuplot sc.gnu
mv ${FNAME}_* $OLDPWD


==> fig/figs.sh <==
#for REP in DN_EM? DN_EM??; do 
#  echo $REP; 
#  grep norm ${REP}/gysela_log.out | cut -c7- > ${REP}/a; 
#  grep nivmin ${REP}/gysela_log.out | cut -c7- > ${REP}/b; 
#done
for REP in  ~/ynew/wk/DN_FM*; do #~/ynew/wk/DN_FM7[12] ~/ynew/wk/DN_FM69 ~/ynew/wk/DN_FM42
  echo $REP; 
  grep niv000 ${REP}/gysela_log.out | cut -c7- > ${REP}/b; 
done
cat << EOF > figs.gnu
set term post mono
set size .7, .8
set output "scanDt1.ps"
set xlabel "t"
u1=3;set xrange [0:100]; set yrange [:]; plot "~/ynew/wk/DN_FM2/b" u 1:u1 w lp lw 2 ps 1.5 t "Precomputed traj. Dt=10.", "~/ynew/wk/DN_FM1/b" u 1:u1 w lp lw 2 ps 1.5 t "Taylor expansion Dt=10.", "~/ynew/wk/DN_FM6/b" u 1:u1 w lp lw 2 ps 1.5 t "Precomputed traj. Dt=2. ", "~/ynew/wk/DN_FM3/b" u 1:u1 w lp lw 2 ps 1.5 t "Taylor expansion Dt=2. "
set output "scanDt3.ps"
u1=2;set auto; set xrange [0:100]; set yrange [:]; plot "~/ynew/wk/DN_FM2/b" u 1:u1 w lp lw 2 ps 1.5 t "Precomputed traj. Dt=10.", "~/ynew/wk/DN_FM1/b" u 1:u1 w lp lw 2 ps 1.5 t "Taylor expansion Dt=10.", "~/ynew/wk/DN_FM6/b" u 1:u1 w lp lw 2 ps 1.5 t "Precomputed traj. Dt=2. ", "~/ynew/wk/DN_FM3/b" u 1:u1 w lp lw 2 ps 1.5 t "Taylor expansion Dt=2. "

set origin .03,0
#set term png enhanced font "/usr/share/fonts/bitstream-vera/Vera.ttf,18" size 800,680
set term png enhanced font "/usr/share/fonts/bitstream-vera/Vera.ttf,14" size 600,510
set size .6,1
set pm map
set palette gray negative
set xrange [0:511]
set yrange [0:511]

unset key
set xlabel "r"
set ylabel "theta"
set output "distrib0.png"
splot "~/ynew/wk/DN_FM2/d_000_000_00000.out" u 1:2:3 w pm
set output "distrib10.png"
splot "~/ynew/wk/DN_FM41/d_004_000_00000.out" u 1:2:3 w pm

r(x) = x**2 
g(x) = x**2 
b(x) = x**2 
set palette gray 
set palette model RGB functions r(gray),g(gray),b(gray)

set output "distrib1.png"
splot "~/ynew/wk/DN_FM2/d_000_000_00010.out" u 1:2:(abs(\$5)) w pm
set output "distrib2.png"
splot "~/ynew/wk/DN_FM1/d_000_000_00010.out" u 1:2:(abs(\$5)) w pm
set palette gray negative

set term post mono
set key
unset ylabel
set xlabel "t"
set size .7, .8
unset pm
set origin 0.,0.
set output "scanSp1.ps"
u1=3;set auto;set yrange [:];set xrange [0:100]; plot "~/ynew/wk/DN_FM8/b" u 1:u1 w lp lw 2 ps 1.5 t "Nr=128 Ntheta=128", "~/ynew/wk/DN_FM7/b" u 1:u1 w lp lw 2 ps 1.5 t "Nr=256 Ntheta=256", "~/ynew/wk/DN_FM2/b" u 1:u1 w lp lw 2 ps 1.5 t "Nr=512 Ntheta=512"
set output "scanSp3.ps"
u1=2;set auto;set yrange [:];set xrange [0:100]; plot "~/ynew/wk/DN_FM8/b" u 1:u1 w lp lw 2 ps 1.5 t "Nr=128 Ntheta=128", "~/ynew/wk/DN_FM7/b" u 1:u1 w lp lw 2 ps 1.5 t "Nr=256 Ntheta=256", "~/ynew/wk/DN_FM2/b" u 1:u1 w lp lw 2 ps 1.5 t "Nr=512 Ntheta=512"

set output "scanSp4.ps"
u1=3;set auto;set yrange [:16000];set xrange [0:100]; plot "~/ynew/wk/DN_FM8/b" u 1:u1 w l ls 4 t "Nr=128 Ntheta=128", "~/ynew/wk/DN_FM9/b" u 1:u1 w p lw 2 ps 1.5 pt 2 t "Nr=128 Ntheta=256", "~/ynew/wk/DN_FM10/b" u 1:u1 w p lw 2 ps 2.1 pt 6 t "Nr=256 Ntheta=128", "~/ynew/wk/DN_FM7/b" u 1:u1 w p lw 2 ps 1.5 pt 5 t "Nr=256 Ntheta=256"
set output "scanSp6.ps"
u1=2;set auto;set yrange [:.01];set xrange [0:100]; plot "~/ynew/wk/DN_FM8/b" u 1:u1 w l ls 4 t "Nr=128 Ntheta=128", "~/ynew/wk/DN_FM9/b" u 1:u1 w p lw 2 ps 1.5 pt 2 t "Nr=128 Ntheta=256", "~/ynew/wk/DN_FM10/b" u 1:u1 w p lw 2 ps 2.1 pt 6 t "Nr=256 Ntheta=128", "~/ynew/wk/DN_FM7/b" u 1:u1 w p lw 2 ps 1.5 pt 5 t "Nr=256 Ntheta=256"

n71="`head -1 ~/ynew/wk/DN_FM71/b | cut -c47-67`"
n69="`head -1 ~/ynew/wk/DN_FM69/b | cut -c47-67`"
n72="`head -1 ~/ynew/wk/DN_FM72/b | cut -c47-67`"
v71="`head -1 ~/ynew/wk/DN_FM71/b | cut -c24-45`"
v69="`head -1 ~/ynew/wk/DN_FM69/b | cut -c24-45`"
v72="`head -1 ~/ynew/wk/DN_FM72/b | cut -c24-45`"
unset pm
set key
set output "blob2.ps"
set auto;set yrange [:1.2];set xrange [0:5500]; plot "~/ynew/wk/DN_FM71/b" u 1:(\$2/v71) every 10 w l lw 2 t "Max value of f (Nr=128 Ntheta=128) - BSL", "~/ynew/wk/DN_FM69/b" u 1:(\$2/v69) every 10 w l ls 2 t "Max value of f (Nr=512 Ntheta=512) - BSL", "~/ynew/wk/DN_FM72/b"  u 1:(\$2/v72) every 10 w p pt 6 ps .3 t "Max value of f (Nr=128 Ntheta=128) - FSL"
set output "blob1.ps"
set format y "%.8f" 
set auto;set yrange [:1.0000003];set xrange [0:5500]; plot "~/ynew/wk/DN_FM71/b" u 1:(\$3/n71) every 10 w l t "Normalized mass of f (Nr=128 Ntheta=128) - BSL", "~/ynew/wk/DN_FM69/b" u 1:(\$3/n69) every 10 w l ls 2 t "Normalized mass of f (Nr=512 Ntheta=512) - BSL", "~/ynew/wk/DN_FM72/b" u 1:(\$3/n72) every 10 w p pt 6 ps .3  t "Normalized mass of f (Nr=128 Ntheta=128) - FSL"
unset format 

set origin .03,0
set term png enhanced font "/usr/share/fonts/bitstream-vera/Vera.ttf,18" size 800,680
set size .6,1
set pm map
r(x) = x**2 
g(x) = x**2 
b(x) = x**2 
set palette gray 
set palette model RGB functions r(gray),g(gray),b(gray)
set xrange [0:127]
set yrange [0:127]

unset key
set xlabel "r"
set ylabel "theta"
set zrange [0:]
set cbrange [0:]
set output "shear0.png"
splot "~/ynew/wk/DN_EM12/d_000_000_00000.out" u 1:2:3 w pm t "t = 0"
set output "shear1.png"
splot "~/ynew/wk/DN_EM12/d_000_000_00040.out" u 1:2:3 w pm t "t = 2000 w_ci"
set output "shear2.png"
splot "~/ynew/wk/DN_EM12/d_000_000_00200.out" u 1:2:3 w pm t "t = 10000 w_ci"
set output "shear3.png"
splot "~/ynew/wk/DN_EM12/d_000_000_01000.out" u 1:2:3 w pm t "t = 50000 w_ci"

set output "shear10.png"
splot "~/ynew/wk/DN_YM42/d_000_000_00000.out" u 1:2:3 w pm t "t = 0"
set output "shear11.png"
splot "~/ynew/wk/DN_YM42/d_000_000_00040.out" u 1:2:3 w pm t "t = 2000 w_ci"
set output "shear12.png"
splot "~/ynew/wk/DN_YM42/d_000_000_00200.out" u 1:2:3 w pm t "t = 10000 w_ci"
set output "shear13.png"
splot "~/ynew/wk/DN_YM42/d_000_000_01000.out" u 1:2:3 w pm t "t = 50000 w_ci"

set xrange [0:511]
set yrange [0:511]

set output "shear20.png"
splot "~/ynew/wk/DN_EM13/d_000_000_00000.out" u 1:2:3 w pm t "t = 0"
set output "shear21.png"
splot "~/ynew/wk/DN_EM13/d_000_000_00040.out" u 1:2:3 w pm t "t = 2000 w_ci"
set output "shear22.png"
splot "~/ynew/wk/DN_EM13/d_000_000_00200.out" u 1:2:3 w pm t "t = 10000 w_ci"
set output "shear23.png"
splot "~/ynew/wk/DN_EM13/d_000_000_01000.out" u 1:2:3 w pm t "t = 50000 w_ci"


EOF
gnuplot figs.gnu
for i in scan*ps blob*ps; do
  echo $i
  ps2pdf $i
done
rsync -av figs.sh *pdf *png em? em?? pccea:Recherche/invariants/eqnInvar/fig


==> fig/toric.sh <==
FNAME="toric"
OLDPWD=$PWD
cat << EOF > sc.gnu
set title "4D toric case - mu=0" 
set term post mono
set output "${FNAME}_mass.ps"
unset pm; plot "DN_R102/gysela_CL.out" u 2:5 w l ls 2 t "ionic density (FSL)", "DN_R103/gysela_CL.out" u 2:5 w l lw 3 lt 5 t "ionic density (BSL)" 
set output "${FNAME}_FSL.ps"
set yrange [-600:600]; set xrange [0:10000]; REF="~/ynew/wk/DN_R102/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (FSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (FSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (FSL)"
set output "${FNAME}_BSL.ps"
set yrange [-600:600]; set xrange [0:10000]; REF="~/ynew/wk/DN_R103/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (BSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (BSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (BSL)"

EOF
gnuplot sc.gnu
for i in ${FNAME}_*.ps; do
  echo $i
  ps2pdf $i
done
#mv ${FNAME}_* $OLDPWD


==> fig/toric_new.sh <==
FNAME="toric"
OLDPWD=$PWD
cat << EOF > sc.gnu
set title "4D toric case - mu=0" 
set term post mono
set output "${FNAME}_mass.ps"
unset pm; plot "DN_R176/gysela_CL.out" u 2:5 w l ls 2 t "ionic density (FSL)", "DN_R183/gysela_CL.out" u 2:5 w l lw 3 lt 5 t "ionic density (BSL)" 
set output "${FNAME}_FSL.ps"
set yrange [-800:800]; set xrange [0:10000]; REF="~/ynew/wk/DN_R176/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (FSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (FSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (FSL)"
set output "${FNAME}_BSL.ps"
set yrange [-800:800]; set xrange [0:10000]; REF="~/ynew/wk/DN_R183/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (BSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (BSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (BSL)"

EOF
gnuplot sc.gnu
for i in ${FNAME}_*.ps; do
  echo $i
  ps2pdf $i
done
#mv ${FNAME}_* $OLDPWD


==> fig/toric_old.sh <==
FNAME="toric"
OLDPWD=$PWD
cat << EOF > sc.gnu
set title "4D toric case - mu=0" 
set term post mono
set output "${FNAME}_mass.ps"
unset pm; plot "DN_R102/gysela_CL.out" u 2:5 w l ls 2 t "ionic density (FSL)", "DN_R103/gysela_CL.out" u 2:5 w l lw 3 lt 5 t "ionic density (BSL)" 
set output "${FNAME}_FSL.ps"
set yrange [-600:600]; set xrange [0:10000]; REF="~/ynew/wk/DN_R176/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (FSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (FSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (FSL)"
set output "${FNAME}_BSL.ps"
set yrange [-600:600]; set xrange [0:10000]; REF="~/ynew/wk/DN_R183/";unset pm; plot REF."gysela_CL.out" u 2:7 w l ls 2 t "Epot (BSL)", REF."gysela_CL.out" u 2:6 w l ls 3 t "Ekin (BSL)", REF."gysela_CL.out" u 2:(\$7+\$6) w l ls 1 t "Etot (BSL)"

EOF
gnuplot sc.gnu
for i in ${FNAME}_*.ps; do
  echo $i
  ps2pdf $i
done
#mv ${FNAME}_* $OLDPWD

